Rational torsion of generalised modular Jacobians of odd level

We consider the generalised Jacobian $J_{0}(N)_{\mathbf{m}}$ of the modular curve $X_{0}(N)$ of level $N$, with respect to the modulus $\mathbf{m}$ consisting of all cusps on the modular curve. When $N$ is odd, we determine the group structure of the rational torsion $J_{0}(N)_{\mathbf{m}}(\mathbb{Q})_{tor}$ up to $2$-primary and $l$-primary parts for any prime $l$ dividing $N$. Our results extend those of Wei--Yamazaki for squarefree levels and Yamazaki--Yang for prime-power levels.

==> RTGJCode.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     68338,       2161]
NotebookOptionsPosition[     63410,       2079]
NotebookOutlinePosition[     63747,       2094]
CellTagsIndexPosition[     63704,       2091]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This code is supplementary material for the paper \
\[OpenCurlyDoubleQuote]Rational Torsion of generalized modular Jacobians of \
odd level\[CloseCurlyDoubleQuote].  This may be used to compute examples of \
some of the constructions given in the aforementioned paper. 

First, m[vec] finds the first index of vec that is equal to 1.\
\>", "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.873857738599822*^9, 3.8738577861435633`*^9}, 
   3.8752488994318438`*^9, {3.875248944812997*^9, 
   3.8752491569670763`*^9}},ExpressionUUID->"54658529-e810-40d7-ab8f-\
6bde2a40c0bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "[", "vec_", "]"}], ":=", 
  RowBox[{
   RowBox[{"FirstPosition", "[", 
    RowBox[{"vec", ",", "1"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.87351479366453*^9, 3.873514794145965*^9}, {
  3.8738577593407173`*^9, 3.873857764519802*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"9a0617e5-138f-4887-8157-368906a74132"],

Cell["arr[s] is the array p_1, p_2, ..., p_s", "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.873857789393495*^9, 
  3.873857806152075*^9}},ExpressionUUID->"b70ca696-1f9f-4ae6-bc11-\
31db70fea8dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"arr", "[", "s_", "]"}], ":=", 
  RowBox[{"Array", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["p", "#"], "&"}], ",", "s"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.873512857024831*^9, 3.873512962847043*^9}, {
  3.873514741822455*^9, 3.873514743895562*^9}, {3.873515355569048*^9, 
  3.873515364801861*^9}, {3.8735164617920523`*^9, 3.8735164629465847`*^9}, {
  3.8735165221800528`*^9, 3.8735165451130743`*^9}, {3.8737998750711412`*^9, 
  3.873799877889641*^9}, {3.873799926708682*^9, 3.873799928414401*^9}, {
  3.8737999632814074`*^9, 3.8737999654287148`*^9}, {3.8738000680534477`*^9, 
  3.8738000698054333`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"cb9c9df7-edf9-46b4-9233-e9d536baf54e"],

Cell["\<\
Define Delta[s] as the list of all delta-vectors of length s in the correct \
ordering (1, p1, p2, ..., ps, p1p2, ..., p1p2...ps)\
\>", "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.87385734953968*^9, 3.873857417293509*^9}, {
   3.873857460981823*^9, 3.873857515871419*^9}, 3.873858269803183*^9, {
   3.873858783012681*^9, 
   3.873858784307611*^9}},ExpressionUUID->"2b2bb42f-3981-4bfc-a7f3-\
08165302aa25"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Delta", "[", "s_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Boole", "[", 
       RowBox[{"MemberQ", "[", 
        RowBox[{"set", ",", "i"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "s"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"set", ",", 
      RowBox[{"Subsets", "[", 
       RowBox[{"Table", "[", 
        RowBox[{"k", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "s"}], "}"}]}], "]"}], "]"}]}], "}"}]}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.873510884925046*^9, 3.873510909244527*^9}, {
   3.873511171517408*^9, 3.8735111752011423`*^9}, {3.8735113324715643`*^9, 
   3.87351133347366*^9}, {3.8737996902507544`*^9, 3.873799723018433*^9}, {
   3.873800011690476*^9, 3.873800011901474*^9}, 3.873802113216382*^9, 
   3.873857223009212*^9, {3.8741218534376307`*^9, 
   3.874121858156526*^9}},ExpressionUUID->"cb625b7e-ef81-41a6-8d74-\
840da5293503"],

Cell["\<\
F[s] selects all allowable divisors d of N, i.e. those with at least two \
nonzero entries.\
\>", "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.873857703912698*^9, 3.873857735230044*^9}, {
  3.8738585192596407`*^9, 3.873858541498458*^9}, {3.874121690848608*^9, 
  3.874121691092887*^9}, {3.87412180506911*^9, 
  3.874121805355527*^9}},ExpressionUUID->"2b5e235f-e636-4ff8-b8d1-\
b3cd1839b299"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "[", "s_", "]"}], ":=", 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"Tuples", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", "s"}], "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Total", "[", "#", "]"}], ">", "1"}], "&"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.873511551598927*^9, 3.8735115881703*^9}, {
   3.873511634900178*^9, 3.8735116558409224`*^9}, {3.873511739729474*^9, 
   3.873511802155655*^9}, 3.873858514910619*^9, {3.8741217121634407`*^9, 
   3.8741217135029373`*^9}, {3.874121749528562*^9, 3.874121757390647*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"1a650819-3805-45fb-b145-c00d618b75e1"],

Cell["\<\
V[s,f,del] is the linear map V evaluated at the vector f \\in F[s] and del \
\\in Delta[s]\
\>", "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.873857811602128*^9, 3.873857823840646*^9}, {
  3.8738578665549307`*^9, 3.873857886098742*^9}, {3.874121769853931*^9, 
  3.8741217701893873`*^9}},ExpressionUUID->"8a79801f-99e0-454f-84a3-\
85fff9c1f831"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V", "[", 
   RowBox[{"s_", ",", "f_", ",", "del_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"j", "\[NotEqual]", 
           RowBox[{"m", "[", "f", "]"}]}], "&&", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "\[Equal]", "1"}]}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"del", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "\[NotEqual]", "1"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"arr", "[", "s", "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}], "-", "1"}], ",", "0"}], "]"}], 
         ",", "1"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "s"}], "}"}]}], "]"}], "*", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"arr", "[", "s", "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"del", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ")"}], "^", 
        RowBox[{"Boole", "[", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "!=", "1"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "s"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"arr", "[", "s", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"del", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ")"}], "^", 
       RowBox[{"Boole", "[", 
        RowBox[{"j", "\[NotEqual]", 
         RowBox[{"m", "[", "f", "]"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "s"}], "}"}]}], "]"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.8735173664900503`*^9, 3.873517366617231*^9}, {
   3.873517450681554*^9, 3.873517543589589*^9}, 3.8735177364488163`*^9, {
   3.8735180330054417`*^9, 3.873518033523675*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"4263f014-6f6d-4db1-a3d8-182ae720f2c4"],

Cell["\<\
LargestDelta[s,lincomb] finds the largest delta \\in Delta[s] at which \
lincomb (which is the vector consisting of V evaluated at the linear \
combination for delta varying over Delta[s]) is nonzero\
\>", "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.873857908808951*^9, 3.8738579865863523`*^9}, {
  3.873858018361725*^9, 3.87385802714625*^9}, {3.873858076673862*^9, 
  3.8738581030022297`*^9}},ExpressionUUID->"ddbbe2e6-a98c-4047-b4ba-\
b4d4aab255b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LargestDelta", "[", 
   RowBox[{"s_", ",", "lincomb_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Delta", "[", "s", "]"}], "[", 
   RowBox[{"[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"SparseArray", "[", "lincomb", "]"}], "[", 
       "\"\<NonzeroPositions\>\"", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"-", "1"}], "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8737902966481743`*^9, 3.87379033019715*^9}, {
  3.873790368053211*^9, 3.873790417229892*^9}, {3.8737904685279408`*^9, 
  3.873790507656337*^9}, {3.8737905546067753`*^9, 3.873790571967429*^9}, {
  3.873800131221921*^9, 3.873800131468462*^9}, {3.873857238969283*^9, 
  3.8738572393019543`*^9}, {3.8738579944718103`*^9, 3.8738580109779377`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"e3d30965-b494-4d40-ad46-4d85ea8b3c06"],

Cell["As an example:", "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.873858053850604*^9, 
  3.8738580603217297`*^9}},ExpressionUUID->"1fd946ed-702e-4923-8bb6-\
b0e0ff940f6e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"s", "=", "7"}], ";", 
  RowBox[{"vec", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}],
     "}"}]}], ";", 
  RowBox[{"LargestDelta", "[", 
   RowBox[{"s", ",", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"s", ",", "vec", ",", "del"}], "]"}], "+", 
        RowBox[{"V", "[", 
         RowBox[{"s", ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], 
           "}"}], ",", "del"}], "]"}], "-", 
        RowBox[{"V", "[", 
         RowBox[{"s", ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}], 
           "}"}], ",", "del"}], "]"}], "-", 
        RowBox[{"V", "[", 
         RowBox[{"s", ",", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
           "}"}], ",", "del"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"del", ",", 
         RowBox[{"Delta", "[", "s", "]"}]}], "}"}]}], "]"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.873794888268324*^9, 3.8737948893743067`*^9}, {
  3.8737971292550163`*^9, 3.873797130958913*^9}, {3.873800443566152*^9, 
  3.873800445038227*^9}, {3.873858672685665*^9, 3.8738586766945057`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"9746c103-ccac-4206-907e-0ece426840dd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.873794890902175*^9, 3.8737971314573812`*^9, 3.873797177639382*^9, 
   3.873802182763377*^9, 3.8738572448641376`*^9, {3.873858659857876*^9, 
   3.8738586792414*^9}, 3.874121338087344*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"0ce94b38-dc61-4941-9417-65807e0ce549"]
}, Open  ]],

Cell["\<\
This is correct, because the last nonzero entry of the corresponding table \
below is (p2-1)(p7-1).\
\>", "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.873859058551507*^9, 
  3.8738591165813417`*^9}},ExpressionUUID->"4549ac92-a8aa-4756-b821-\
3478e62181c6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"s", "=", "7"}], ";", 
  RowBox[{"vec", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}],
     "}"}]}], ";", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"s", ",", "vec", ",", "del"}], "]"}], "+", 
       RowBox[{"V", "[", 
        RowBox[{"s", ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], 
          "}"}], ",", "del"}], "]"}], "-", 
       RowBox[{"V", "[", 
        RowBox[{"s", ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}], 
          "}"}], ",", "del"}], "]"}], "-", 
       RowBox[{"V", "[", 
        RowBox[{"s", ",", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
          "}"}], ",", "del"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"del", ",", 
        RowBox[{"Delta", "[", "s", "]"}]}], "}"}]}], "]"}], "]"}], "//", 
   "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.873857292177229*^9, 3.873857292881289*^9}, 
   3.873859020625042*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"68fdbc81-0d66-4bd4-b3f9-0e293182d576"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        SubscriptBox["p", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["p", "2"], "-", 
          SubscriptBox["p", "3"]}], ")"}], " ", 
        SubscriptBox["p", "4"], " ", 
        SubscriptBox["p", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["p", "2"], "-", 
          SubscriptBox["p", "3"]}], ")"}], " ", 
        SubscriptBox["p", "4"], " ", 
        SubscriptBox["p", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["p", "1"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "3"]}], ")"}], " ", 
        SubscriptBox["p", "4"], " ", 
        SubscriptBox["p", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {
       RowBox[{
        SubscriptBox["p", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "2"]}], ")"}], " ", 
        SubscriptBox["p", "4"], " ", 
        SubscriptBox["p", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {
       RowBox[{
        SubscriptBox["p", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["p", "2"], "-", 
          SubscriptBox["p", "3"]}], ")"}], " ", 
        SubscriptBox["p", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {
       RowBox[{
        SubscriptBox["p", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["p", "2"], "-", 
          SubscriptBox["p", "3"]}], ")"}], " ", 
        SubscriptBox["p", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {
       RowBox[{
        SubscriptBox["p", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["p", "2"], "-", 
          SubscriptBox["p", "3"]}], ")"}], " ", 
        SubscriptBox["p", "4"], " ", 
        SubscriptBox["p", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {"0"},
      {
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["p", "3"]}], ")"}]}], " ", 
        SubscriptBox["p", "4"], " ", 
        SubscriptBox["p", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "2"]}], ")"}], " ", 
        SubscriptBox["p", "4"], " ", 
        SubscriptBox["p", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["p", "2"], "-", 
          SubscriptBox["p", "3"]}], ")"}], " ", 
        SubscriptBox["p", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["p", "2"], "-", 
          SubscriptBox["p", "3"]}], ")"}], " ", 
        SubscriptBox["p", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["p", "2"], "-", 
          SubscriptBox["p", "3"]}], ")"}], " ", 
        SubscriptBox["p", "4"], " ", 
        SubscriptBox["p", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {"0"},
      {"0"},
      {
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["p", "1"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "3"]}], ")"}], " ", 
        SubscriptBox["p", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["p", "1"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "3"]}], ")"}], " ", 
        SubscriptBox["p", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["p", "1"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "3"]}], ")"}], " ", 
        SubscriptBox["p", "4"], " ", 
        SubscriptBox["p", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {"0"},
      {
       RowBox[{
        SubscriptBox["p", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "2"]}], ")"}], " ", 
        SubscriptBox["p", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {
       RowBox[{
        SubscriptBox["p", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "2"]}], ")"}], " ", 
        SubscriptBox["p", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {
       RowBox[{
        SubscriptBox["p", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "2"]}], ")"}], " ", 
        SubscriptBox["p", "4"], " ", 
        SubscriptBox["p", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {"0"},
      {
       RowBox[{
        SubscriptBox["p", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["p", "2"], "-", 
          SubscriptBox["p", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {
       RowBox[{
        SubscriptBox["p", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["p", "2"], "-", 
          SubscriptBox["p", "3"]}], ")"}], " ", 
        SubscriptBox["p", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {"0"},
      {
       RowBox[{
        SubscriptBox["p", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["p", "2"], "-", 
          SubscriptBox["p", "3"]}], ")"}], " ", 
        SubscriptBox["p", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {"0"},
      {"0"},
      {"0"},
      {
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["p", "3"]}], ")"}]}], " ", 
        SubscriptBox["p", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["p", "3"]}], ")"}]}], " ", 
        SubscriptBox["p", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["p", "3"]}], ")"}]}], " ", 
        SubscriptBox["p", "4"], " ", 
        SubscriptBox["p", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {"0"},
      {
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "2"]}], ")"}], " ", 
        SubscriptBox["p", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "2"]}], ")"}], " ", 
        SubscriptBox["p", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "2"]}], ")"}], " ", 
        SubscriptBox["p", "4"], " ", 
        SubscriptBox["p", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {"0"},
      {
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["p", "2"], "-", 
          SubscriptBox["p", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["p", "2"], "-", 
          SubscriptBox["p", "3"]}], ")"}], " ", 
        SubscriptBox["p", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {"0"},
      {
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["p", "2"], "-", 
          SubscriptBox["p", "3"]}], ")"}], " ", 
        SubscriptBox["p", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["p", "1"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["p", "1"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "3"]}], ")"}], " ", 
        SubscriptBox["p", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {"0"},
      {
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["p", "1"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "3"]}], ")"}], " ", 
        SubscriptBox["p", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {"0"},
      {"0"},
      {
       RowBox[{
        SubscriptBox["p", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {
       RowBox[{
        SubscriptBox["p", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "2"]}], ")"}], " ", 
        SubscriptBox["p", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {"0"},
      {
       RowBox[{
        SubscriptBox["p", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "2"]}], ")"}], " ", 
        SubscriptBox["p", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {"0"},
      {"0"},
      {
       RowBox[{
        SubscriptBox["p", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["p", "2"], "-", 
          SubscriptBox["p", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["p", "3"]}], ")"}]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["p", "3"]}], ")"}]}], " ", 
        SubscriptBox["p", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {"0"},
      {
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["p", "3"]}], ")"}]}], " ", 
        SubscriptBox["p", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {"0"},
      {"0"},
      {
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "2"]}], ")"}], " ", 
        SubscriptBox["p", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {"0"},
      {
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "2"]}], ")"}], " ", 
        SubscriptBox["p", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {"0"},
      {"0"},
      {
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["p", "2"], "-", 
          SubscriptBox["p", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["p", "1"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {"0"},
      {"0"},
      {"0"},
      {
       RowBox[{
        SubscriptBox["p", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["p", "3"]}], ")"}]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {"0"},
      {"0"},
      {"0"},
      {
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "7"]}], ")"}]}]},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8738572941055193`*^9, 3.8738588259052258`*^9, {3.8738589895113583`*^9, 
   3.87385902252675*^9}, 3.87412134121529*^9},
 CellLabel->
  "Out[62]//MatrixForm=",ExpressionUUID->"f3343172-3690-4971-ab31-\
c50702132839"]
}, Open  ]],

Cell["Diff[vec] calculates the difference vector of vec", "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.873858116885373*^9, 
  3.873858130042207*^9}},ExpressionUUID->"90512f66-e916-45a7-9e0a-\
1a31f1089254"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Diff", "[", "vec_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"vec", "[", 
      RowBox[{"[", 
       RowBox[{"i", "+", "1"}], "]"}], "]"}], "-", 
     RowBox[{"vec", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{
       RowBox[{"Length", "[", "vec", "]"}], "-", "1"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.8737951088163652`*^9, {3.873795169342551*^9, 3.873795225319337*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"87973d5f-74de-443e-8738-b7d03aca400b"],

Cell["\<\
Holes[vec] finds the number of gaps of vec, i.e. \"islands\" of zeroes \
between the ones\
\>", "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.873858133761815*^9, 
  3.8738581758352633`*^9}},ExpressionUUID->"00237031-9f69-4271-a560-\
a298ba1e554a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Holes", "[", "vec_", "]"}], ":=", 
  RowBox[{"Round", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Total", "[", 
      RowBox[{"Unitize", "[", 
       RowBox[{"Diff", "[", "vec", "]"}], "]"}], "]"}], ")"}], "/", "2"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.873795372731186*^9, 3.8737954574638863`*^9}, {
  3.8737956380637407`*^9, 3.873795638217417*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"9300e0c1-7cfd-4dda-8ffe-f6c8afeb2c03"],

Cell["\<\
Weight[f] selects all elements of F[s] (where s = Length[f]) of weight at \
most the weight of f.\
\>", "Text",
 Evaluatable->False,
 CellChangeTimes->{{3.873857530033993*^9, 3.8738576239717607`*^9}, {
  3.873857661388002*^9, 3.873857674700014*^9}, {3.873857717061214*^9, 
  3.873857717716981*^9}, {3.873861446002784*^9, 3.873861449058257*^9}, {
  3.8741219014293222`*^9, 3.874121902064043*^9}, {3.87412632245076*^9, 
  3.87412632866285*^9}, {3.874126362662201*^9, 
  3.8741264129431133`*^9}},ExpressionUUID->"701b7728-9ca1-41b4-969c-\
b88595418e52"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Weight", "[", "f_", "]"}], ":=", 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{"Length", "[", "f", "]"}], "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Total", "[", "#", "]"}], "\[LessEqual]", 
      RowBox[{"Total", "[", "f", "]"}]}], "&"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.874122932431108*^9, 3.8741229592049026`*^9}, {
  3.874125810422467*^9, 3.874125810715097*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"3c334f3a-698e-47ca-86b7-5b11c7e61fa1"],

Cell["\<\
Compare[f,f\[CloseCurlyQuote],k] checks if two elements f and f\
\[CloseCurlyQuote] of F[s] satisfy sum_{j=1}^k f\[CloseCurlyQuote]_k <= \
sum_{j=1}^k f_k\
\>", "Text",
 CellChangeTimes->{{3.87412641911579*^9, 
  3.874126496373225*^9}},ExpressionUUID->"65f26fa5-be09-4b7f-8c4c-\
2516eef14d87"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Compare", "[", 
   RowBox[{"f_", ",", "fprime_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Boole", "[", 
   RowBox[{
    RowBox[{"Total", "[", 
     RowBox[{"fprime", "[", 
      RowBox[{"[", 
       RowBox[{"1", ";;", "k"}], "]"}], "]"}], "]"}], "\[LessEqual]", 
    RowBox[{"Total", "[", 
     RowBox[{"f", "[", 
      RowBox[{"[", 
       RowBox[{"1", ";;", "k"}], "]"}], "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.874122178421084*^9, 3.874122275958303*^9}, {
  3.87412231556363*^9, 3.874122318082622*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"450da953-b2ed-490a-a09a-20beb201aba3"],

Cell["\<\
CompareGood[f,f\[CloseCurlyQuote]] returns 1 if two elements f and f\
\[CloseCurlyQuote] of F[s] satisfy sum_{j=1}^k f\[CloseCurlyQuote]_k <= \
sum_{j=1}^k f_k for all k\
\>", "Text",
 CellChangeTimes->{{3.874126504374473*^9, 
  3.8741265707324133`*^9}},ExpressionUUID->"7e72d6eb-7ff4-405d-97be-\
7c840523b261"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CompareGood", "[", 
   RowBox[{"f_", ",", "fprime_"}], "]"}], ":=", 
  RowBox[{"1", "-", 
   RowBox[{"Boole", "[", 
    RowBox[{"TrueQ", "[", 
     RowBox[{
      RowBox[{"Catch", "[", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "1"}], ",", 
         RowBox[{"k", "\[LessEqual]", 
          RowBox[{"Length", "[", "f", "]"}]}], ",", 
         RowBox[{"k", "++"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Compare", "[", 
             RowBox[{"f", ",", "fprime", ",", "k"}], "]"}], "\[Equal]", "0"}],
            ",", 
           RowBox[{
            RowBox[{"Throw", "[", "0", "]"}], ";", 
            RowBox[{"Break", "[", "]"}]}]}], "]"}]}], "]"}], "]"}], 
      "\[Equal]", "0"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.874123931101775*^9, 3.874123949972229*^9}, {
   3.874124159707185*^9, 3.874124210709396*^9}, {3.874124407998679*^9, 
   3.874124432787737*^9}, {3.874124520429038*^9, 3.874124542618678*^9}, 
   3.874124645620796*^9, {3.874124702115728*^9, 3.874124744947714*^9}, {
   3.874124851248971*^9, 3.874124857696886*^9}, {3.874124930790011*^9, 
   3.87412496008466*^9}, {3.8741251529305077`*^9, 3.8741251608023376`*^9}, {
   3.874125355153994*^9, 3.874125355640319*^9}, {3.8741254999451437`*^9, 
   3.874125506742762*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"d7f70cce-9d1f-4bc0-9b49-6785424a5c7a"],

Cell["\<\
DD[f] selects all f\[CloseCurlyQuote] such that CompareGood[f,f\
\[CloseCurlyQuote]] returns 1. This consists of all divisors you want to take \
linear combinations over. The case f\[CloseCurlyQuote]=f is excluded \
\[OpenCurlyQuote]by hand\[CloseCurlyQuote].\
\>", "Text",
 CellChangeTimes->{{3.8741265309176598`*^9, 3.874126590651629*^9}, {
  3.8741266455345087`*^9, 
  3.8741266611485863`*^9}},ExpressionUUID->"b2aee111-4689-4c3e-85a7-\
129ef385982e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DD", "[", "f_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Weight", "[", "f", "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"CompareGood", "[", 
        RowBox[{"f", ",", "#"}], "]"}], "\[Equal]", "1"}], "&"}]}], "]"}], 
   "[", 
   RowBox[{"[", 
    RowBox[{";;", 
     RowBox[{"-", "2"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.87412537561954*^9, 3.8741253887379208`*^9}, {
  3.874125601496985*^9, 3.874125631169807*^9}, {3.874125699442346*^9, 
  3.8741257198233347`*^9}, {3.8741258146154003`*^9, 3.874125814914772*^9}},
 CellLabel->
  "In[197]:=",ExpressionUUID->"d8d7cda9-fd57-436c-a27e-2508b02a4d54"],

Cell[CellGroupData[{

Cell[BoxData["vec"], "Input",
 CellChangeTimes->{{3.8741222136158533`*^9, 3.874122246715557*^9}, {
  3.874122284749399*^9, 3.874122285792259*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"96a8ba55-4831-4507-8798-ad222ca3b889"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.874122247353497*^9, 3.8741222860260344`*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"bf3d3a7d-8e99-48a3-8d7b-97056e0da45f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DD", "[", 
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.874125608671155*^9, 3.874125612338887*^9}, {
  3.874125648014509*^9, 3.874125656481225*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"3ce2bb0b-b718-423e-bfdd-7e21ca1c6258"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.874125612573745*^9, 3.874125657010675*^9}, {
  3.874125705196341*^9, 3.874125721988143*^9}},
 CellLabel->
  "Out[195]=",ExpressionUUID->"f1d1f984-aca3-4d36-b9cc-0af8ec2b0faa"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"vec", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}],
     "}"}]}], ";", 
  RowBox[{"s", "=", 
   RowBox[{"Length", "[", "vec", "]"}]}], ";", 
  RowBox[{"x", "=", 
   RowBox[{"Subsets", "[", 
    RowBox[{
     RowBox[{"DD", "[", "vec", "]"}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.874125886166916*^9, 3.874125915667259*^9}, {
   3.874125977748521*^9, 3.874126006508383*^9}, {3.874126057090783*^9, 
   3.874126085152145*^9}, 3.8741261885412416`*^9, {3.874126247901979*^9, 
   3.874126249815898*^9}},
 CellLabel->
  "In[209]:=",ExpressionUUID->"f13df94f-1c4a-4d8f-8ce7-412139f580b5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "\[LessEqual]", 
    RowBox[{"Length", "[", "x", "]"}]}], ",", 
   RowBox[{"i", "++"}], ",", 
   RowBox[{
    RowBox[{"t", "=", 
     RowBox[{"LargestDelta", "[", 
      RowBox[{"s", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"V", "[", 
           RowBox[{"s", ",", "vec", ",", "del"}], "]"}], "+", 
          RowBox[{"V", "[", 
           RowBox[{"s", ",", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "del"}], "]"}], "-", 
          RowBox[{"V", "[", 
           RowBox[{"s", ",", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "del"}], "]"}], "-", 
          RowBox[{"V", "[", 
           RowBox[{"s", ",", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "del"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"del", ",", 
           RowBox[{"Delta", "[", "s", "]"}]}], "}"}]}], "]"}]}], "]"}]}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Holes", "[", "t", "]"}], ">", "1"}], ",", 
      RowBox[{"Print", "[", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"x", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "t"}], "}"}], "]"}]}], 
     "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBGIQff3HR4/Vd944xunreoJo/iOPfEG0kfBrMP1OxDoI
RJ84+zoURP+ZzxEFohe95gLTTfNyikC0xoykYhAtbjX5E4hesCibcQ2Qnj1x
MSuItuqQZAPRhx4m8ILoB98uCILoF3c8nUD015IeFxC9RFSvB0Rf2r4cTG/v
tpkGorl2X5sBohcsZtkM1qfQC6aLZq47CDbXKOkQiN6d4JixFkjfDLiTDaJn
vD9eAaKVrt2tBNEyPoVbQbRfmNZBEJ2i+uskiP4yZ9lZEH3Cp+sjiFZZEvwF
RHv81voJog8m6YLpf7te/QXRMz99ANNLv19jXQektdTl2UA029+D3CD68Tte
HhBdU5gxFUR7e2eB6XeZ7qr+d984VhX/VQfRDA+5worvv3Hs6HkcAaIB5ufv
7g==
  "],ExpressionUUID->"8ccc6652-1561-4a90-87c8-c6f5d48d8c71"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"71", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}],
     "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.874126147775041*^9, 3.874126262756352*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"409339e3-3304-4cdc-8f56-ce4e9e3d703a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"108", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}],
     "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.874126147775041*^9, 3.8741262663121443`*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"a42cf959-51f0-4177-9d95-d18462e0b84e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"174", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}],
     "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.874126147775041*^9, 3.874126272582367*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"887589a1-1d3a-4f64-8574-9f0ae85c3913"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"190", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}],
     "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.874126147775041*^9, 3.874126274087225*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"c6a94d0b-ab85-4117-a15f-95d311463862"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"214", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}],
     "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.874126147775041*^9, 3.8741262763278437`*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"b50d4d22-ea02-4aa9-9f23-a029154eb7da"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"218", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}],
     "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.874126147775041*^9, 3.8741262767249613`*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"fdc5d63d-36e2-4fd6-9c85-1bdc72fbded8"]
}, Open  ]]
}, Open  ]],

Cell["This computes candidate linear combinations for each f.", "Text",
 CellChangeTimes->{{3.875248849165701*^9, 
  3.875248889509687*^9}},ExpressionUUID->"5f854912-1011-4111-981b-\
69d85d4940e6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"s", "=", "4"}], ";", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"V", "[", 
      RowBox[{"s", ",", "f", ",", "del"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"f", ",", 
       RowBox[{"F", "[", "s", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"del", ",", 
       RowBox[{"Delta", "[", "s", "]"}]}], "}"}]}], "]"}], "//", 
   "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.873858230747244*^9, 3.873858239834833*^9}, {
  3.874121870906618*^9, 
  3.874121871152781*^9}},ExpressionUUID->"c39eeed2-0b2f-4a26-8316-\
986a68f9cb5e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "1"]}], " ", 
       SubscriptBox["p", "2"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "2"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "1"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "1"]}], " ", 
       SubscriptBox["p", "2"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "1"]}], " ", 
       SubscriptBox["p", "2"]}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", 
       SubscriptBox["p", "2"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "2"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "1"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "1"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "1"]}], " ", 
       SubscriptBox["p", "2"]}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", 
       SubscriptBox["p", "2"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "1"]}], 
      RowBox[{"-", "1"}]},
     {
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "1"]}], " ", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "3"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "1"]}], " ", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "1"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "1"]}], " ", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "1"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "1"]}], " ", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "1"]}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", 
       SubscriptBox["p", "1"]}], 
      RowBox[{"-", "1"}]},
     {
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "1"]}], " ", 
       SubscriptBox["p", "4"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "4"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "1"]}], " ", 
       SubscriptBox["p", "4"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "1"]}], " ", 
       SubscriptBox["p", "4"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "1"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "4"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "4"]}], 
      RowBox[{"-", "1"}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "1"]}], " ", 
       SubscriptBox["p", "4"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "1"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "1"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "4"]}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", 
       SubscriptBox["p", "1"]}], 
      RowBox[{"-", "1"}]},
     {
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "1"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["p", "3"], "+", 
         SubscriptBox["p", "4"]}], ")"}]}], 
      RowBox[{"1", "-", 
       SubscriptBox["p", "3"], "-", 
       SubscriptBox["p", "4"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "1"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["p", "3"], "+", 
         SubscriptBox["p", "4"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "1"]}], " ", 
       SubscriptBox["p", "4"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "1"]}], " ", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"1", "-", 
       SubscriptBox["p", "3"], "-", 
       SubscriptBox["p", "4"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "4"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "3"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "1"]}], " ", 
       SubscriptBox["p", "4"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "1"]}], " ", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "1"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "4"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", 
       SubscriptBox["p", "1"]}], 
      RowBox[{"-", "1"}]},
     {
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "2"]}], " ", 
       SubscriptBox["p", "3"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "2"]}], " ", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "2"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "2"]}], " ", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "2"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "2"]}], " ", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "2"]}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "2"]}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}]},
     {
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "2"]}], " ", 
       SubscriptBox["p", "4"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "2"]}], " ", 
       SubscriptBox["p", "4"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "4"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "2"]}], " ", 
       SubscriptBox["p", "4"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "2"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "4"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "2"]}], " ", 
       SubscriptBox["p", "4"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "2"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "4"]}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", 
       SubscriptBox["p", "2"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "4"]}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", 
       SubscriptBox["p", "2"]}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}]},
     {
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["p", "3"], "+", 
         SubscriptBox["p", "4"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["p", "3"], "+", 
         SubscriptBox["p", "4"]}], ")"}]}], 
      RowBox[{"1", "-", 
       SubscriptBox["p", "3"], "-", 
       SubscriptBox["p", "4"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "2"]}], " ", 
       SubscriptBox["p", "4"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "2"]}], " ", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"1", "-", 
       SubscriptBox["p", "3"], "-", 
       SubscriptBox["p", "4"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "2"]}], " ", 
       SubscriptBox["p", "4"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "2"]}], " ", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "4"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "2"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "4"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "2"]}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}]},
     {
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "3"]}], " ", 
       SubscriptBox["p", "4"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "3"]}], " ", 
       SubscriptBox["p", "4"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "3"]}], " ", 
       SubscriptBox["p", "4"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "4"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "3"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "3"]}], " ", 
       SubscriptBox["p", "4"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "4"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "4"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", 
       SubscriptBox["p", "4"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}]},
     {
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "3"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["p", "2"], "+", 
         SubscriptBox["p", "4"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "3"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["p", "2"], "+", 
         SubscriptBox["p", "4"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "3"]}], " ", 
       SubscriptBox["p", "4"]}], 
      RowBox[{"1", "-", 
       SubscriptBox["p", "2"], "-", 
       SubscriptBox["p", "4"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "2"]}], " ", 
       SubscriptBox["p", "3"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "3"]}], " ", 
       SubscriptBox["p", "4"]}], 
      RowBox[{"1", "-", 
       SubscriptBox["p", "2"], "-", 
       SubscriptBox["p", "4"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "2"]}], " ", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "4"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "2"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "4"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "2"]}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}]},
     {
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "2"], "+", 
          SubscriptBox["p", "3"]}], ")"}]}], " ", 
       SubscriptBox["p", "4"]}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "2"], "+", 
          SubscriptBox["p", "3"]}], ")"}]}], " ", 
       SubscriptBox["p", "4"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "3"]}], " ", 
       SubscriptBox["p", "4"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "2"]}], " ", 
       SubscriptBox["p", "4"]}], 
      RowBox[{"1", "-", 
       SubscriptBox["p", "2"], "-", 
       SubscriptBox["p", "3"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "3"]}], " ", 
       SubscriptBox["p", "4"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "2"]}], " ", 
       SubscriptBox["p", "4"]}], 
      RowBox[{"1", "-", 
       SubscriptBox["p", "2"], "-", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "4"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "2"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "4"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "2"]}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["p", "3"]}], ")"}]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "4"]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "3"], "+", 
          SubscriptBox["p", "4"]}], ")"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["p", "3"]}], ")"}]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "4"]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["p", "3"], "+", 
          SubscriptBox["p", "4"]}], ")"}]}]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "3"]}], " ", 
       SubscriptBox["p", "4"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "2"]}], " ", 
       SubscriptBox["p", "4"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "2"]}], " ", 
       SubscriptBox["p", "3"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "3"]}], " ", 
       SubscriptBox["p", "4"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "2"]}], " ", 
       SubscriptBox["p", "4"]}], 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["p", "2"]}], " ", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "4"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "2"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "4"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "3"]}], 
      RowBox[{"-", 
       SubscriptBox["p", "2"]}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.873858231876441*^9, 3.873858240636299*^9}, 
   3.873858493278145*^9, 3.8738589880297422`*^9},
 CellLabel->
  "Out[787]//MatrixForm=",ExpressionUUID->"9f580ca6-64fc-4094-82eb-\
b720f174ad1f"]
}, Open  ]]
},
WindowSize->{1440, 805},
WindowMargins->{{0, Automatic}, {Automatic, 33}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 583, 12, 104, "Text",ExpressionUUID->"54658529-e810-40d7-ab8f-6bde2a40c0bd",
 Evaluatable->False],
Cell[1144, 34, 396, 9, 30, "Input",ExpressionUUID->"9a0617e5-138f-4887-8157-368906a74132"],
Cell[1543, 45, 201, 4, 35, "Text",ExpressionUUID->"b70ca696-1f9f-4ae6-bc11-31db70fea8dd",
 Evaluatable->False],
Cell[1747, 51, 731, 14, 30, "Input",ExpressionUUID->"cb9c9df7-edf9-46b4-9233-e9d536baf54e"],
Cell[2481, 67, 422, 9, 35, "Text",ExpressionUUID->"2b2bb42f-3981-4bfc-a7f3-08165302aa25",
 Evaluatable->False],
Cell[2906, 78, 1026, 26, 30, "Input",ExpressionUUID->"cb625b7e-ef81-41a6-8d74-840da5293503"],
Cell[3935, 106, 407, 9, 35, "Text",ExpressionUUID->"2b5e235f-e636-4ff8-b8d1-b3cd1839b299",
 Evaluatable->False],
Cell[4345, 117, 703, 17, 30, "Input",ExpressionUUID->"1a650819-3805-45fb-b145-c00d618b75e1"],
Cell[5051, 136, 360, 8, 35, "Text",ExpressionUUID->"8a79801f-99e0-454f-84a3-85fff9c1f831",
 Evaluatable->False],
Cell[5414, 146, 2403, 68, 73, "Input",ExpressionUUID->"4263f014-6f6d-4db1-a3d8-182ae720f2c4"],
Cell[7820, 216, 468, 9, 35, "Text",ExpressionUUID->"ddbbe2e6-a98c-4047-b4ba-b4d4aab255b4",
 Evaluatable->False],
Cell[8291, 227, 899, 20, 30, "Input",ExpressionUUID->"e3d30965-b494-4d40-ad46-4d85ea8b3c06"],
Cell[9193, 249, 179, 4, 35, "Text",ExpressionUUID->"1fd946ed-702e-4923-8bb6-b0e0ff940f6e",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[9397, 257, 1539, 40, 73, "Input",ExpressionUUID->"9746c103-ccac-4206-907e-0ece426840dd"],
Cell[10939, 299, 416, 8, 34, "Output",ExpressionUUID->"0ce94b38-dc61-4941-9417-65807e0ce549"]
}, Open  ]],
Cell[11370, 310, 272, 7, 35, "Text",ExpressionUUID->"4549ac92-a8aa-4756-b821-3478e62181c6",
 Evaluatable->False],
Cell[CellGroupData[{
Cell[11667, 321, 1358, 38, 94, "Input",ExpressionUUID->"68fdbc81-0d66-4bd4-b3f9-0e293182d576"],
Cell[13028, 361, 18007, 669, 2250, "Output",ExpressionUUID->"f3343172-3690-4971-ab31-c50702132839"]
}, Open  ]],
Cell[31050, 1033, 212, 4, 35, "Text",ExpressionUUID->"90512f66-e916-45a7-9e0a-1a31f1089254",
 Evaluatable->False],
Cell[31265, 1039, 617, 18, 30, "Input",ExpressionUUID->"87973d5f-74de-443e-8738-b7d03aca400b"],
Cell[31885, 1059, 262, 7, 35, "Text",ExpressionUUID->"00237031-9f69-4271-a560-a298ba1e554a",
 Evaluatable->False],
Cell[32150, 1068, 479, 12, 30, "Input",ExpressionUUID->"9300e0c1-7cfd-4dda-8ffe-f6c8afeb2c03"],
Cell[32632, 1082, 560, 11, 35, "Text",ExpressionUUID->"701b7728-9ca1-41b4-969c-b88595418e52",
 Evaluatable->False],
Cell[33195, 1095, 536, 14, 30, "Input",ExpressionUUID->"3c334f3a-698e-47ca-86b7-5b11c7e61fa1"],
Cell[33734, 1111, 303, 7, 35, "Text",ExpressionUUID->"65f26fa5-be09-4b7f-8c4c-2516eef14d87"],
Cell[34040, 1120, 633, 16, 30, "Input",ExpressionUUID->"450da953-b2ed-490a-a09a-20beb201aba3"],
Cell[34676, 1138, 321, 7, 35, "Text",ExpressionUUID->"7e72d6eb-7ff4-405d-97be-7c840523b261"],
Cell[35000, 1147, 1447, 34, 30, "Input",ExpressionUUID->"d7f70cce-9d1f-4bc0-9b49-6785424a5c7a"],
Cell[36450, 1183, 464, 9, 35, "Text",ExpressionUUID->"b2aee111-4689-4c3e-85a7-129ef385982e"],
Cell[36917, 1194, 698, 19, 30, "Input",ExpressionUUID->"d8d7cda9-fd57-436c-a27e-2508b02a4d54"],
Cell[CellGroupData[{
Cell[37640, 1217, 225, 3, 30, "Input",ExpressionUUID->"96a8ba55-4831-4507-8798-ad222ca3b889"],
Cell[37868, 1222, 271, 5, 34, "Output",ExpressionUUID->"bf3d3a7d-8e99-48a3-8d7b-97056e0da45f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38176, 1232, 333, 8, 30, "Input",ExpressionUUID->"3ce2bb0b-b718-423e-bfdd-7e21ca1c6258"],
Cell[38512, 1242, 1856, 43, 56, "Output",ExpressionUUID->"f1d1f984-aca3-4d36-b9cc-0af8ec2b0faa"]
}, Open  ]],
Cell[40383, 1288, 718, 18, 30, "Input",ExpressionUUID->"f13df94f-1c4a-4d8f-8ce7-412139f580b5"],
Cell[CellGroupData[{
Cell[41126, 1310, 2137, 56, 52, "Input",ExpressionUUID->"8ccc6652-1561-4a90-87c8-c6f5d48d8c71"],
Cell[CellGroupData[{
Cell[43288, 1370, 767, 23, 24, "Print",ExpressionUUID->"409339e3-3304-4cdc-8f56-ce4e9e3d703a"],
Cell[44058, 1395, 770, 23, 24, "Print",ExpressionUUID->"a42cf959-51f0-4177-9d95-d18462e0b84e"],
Cell[44831, 1420, 768, 23, 24, "Print",ExpressionUUID->"887589a1-1d3a-4f64-8574-9f0ae85c3913"],
Cell[45602, 1445, 768, 23, 24, "Print",ExpressionUUID->"c6a94d0b-ab85-4117-a15f-95d311463862"],
Cell[46373, 1470, 770, 23, 24, "Print",ExpressionUUID->"b50d4d22-ea02-4aa9-9f23-a029154eb7da"],
Cell[47146, 1495, 770, 23, 24, "Print",ExpressionUUID->"fdc5d63d-36e2-4fd6-9c85-1bdc72fbded8"]
}, Open  ]]
}, Open  ]],
Cell[47943, 1522, 197, 3, 35, "Text",ExpressionUUID->"5f854912-1011-4111-981b-69d85d4940e6"],
Cell[CellGroupData[{
Cell[48165, 1529, 600, 18, 30, "Input",ExpressionUUID->"c39eeed2-0b2f-4a26-8316-986a68f9cb5e"],
Cell[48768, 1549, 14626, 527, 224, "Output",ExpressionUUID->"9f580ca6-64fc-4094-82eb-b720f174ad1f"]
}, Open  ]]
}
]
*)


